Minions: Accelerating Large Language Model Inference with Aggregated Speculative Execution

Large language models (LLM) have recently attracted surging interest due to their outstanding capabilities across various domains. However, enabling efficient LLM inference is challenging due to its autoregressive decoding that generates tokens only one at a time. Although research works apply pruning or quantization to speed up LLM inference, they typically require fine-tuning the LLM, incurring significant time and economic costs. Meanwhile, speculative decoding has been proposed to use small speculative models (SSMs) to accelerate the inference of LLM. However, the low acceptance rate of SSM and the high verification cost of LLM prohibit further performance improvement of inference. In this paper, we propose Minions, an LLM inference system that accelerates LLM inference with a collective and adaptive speculative generation. Specifically, Minions proposes a majority-voted mechanism to leverage multiple SSMs to jointly speculate the outputs of LLM, which improves the inference performance without introducing prohibitive computation costs for LLM. To better trade off the number of tokens speculated from SSM and the verification cost of LLM, Minions proposes an adaptive mechanism to dynamically determine the optimal speculation length of SSM, which can achieve better inference performance across different models, datasets, and hyper-parameters. In addition, Minions decouples the SSM decoding and LLM verification efficiently and adopts a pipelined execution mechanism to further improve the inference performance of LLM. By comparing with the state-of-the-art LLM inference systems, we demonstrate that Minions can achieve higher inference throughput and lower inference time.

==> fig/ablation_1.py <==
import pandas as pd
import numpy as np
import matplotlib
matplotlib.use('AGG')
import matplotlib.pyplot as plt

from matplotlib.pyplot import MultipleLocator

num_graphs = 6
num_cols = 6
num_rows = (num_graphs + num_cols - 1) // num_cols
plt.rcParams['xtick.labelsize'] = 15
plt.rcParams['ytick.labelsize'] = 15
f, ax1 = plt.subplots(num_rows, num_cols, figsize=(23, 3.5))
f.subplots_adjust(hspace=0.35, wspace=0.1)
plt.rc('pdf', fonttype=42)
plt.rcParams.update({'font.size': 15})
plt.rcParams['hatch.linewidth'] = 1  # previous pdf hatch linewidth
# plt.xticks(fontsize=12)
# plt.yticks(fontsize=12)

models = [
    'opt-13-finance',
    'opt-13-chatbot',
    'opt-13-dialogue',
    'llama2-70-finance',
    'llama2-70-chatbot',
    'llama2-70-dialogue'
]

models_name = [
    'OPT-13B-finance',
    'OPT-13B-chatbot',
    'OPT-13B-dialogue',
    'Llama2-70B-chat-finance',
    'llama2-70B-chat-chatbot',
    'llama2-70B-chat-dialogue'
]

width = 0.7


my_style = [
    {
        'color': '#fdd0a2',
        'hatch': '',
    },
    {
        'color': '#fdd0a2',
        'hatch': '',
    },
    {
        'color': '#fdae6b',
        'hatch': '',
    },
    {
        'color': '#ed7d31',
        'hatch': '',
    },
    {
        'color': '#eff3ff',
        'hatch': '\\',
    },
    {
        'color': '#c6dbef',
        'hatch': '',
    },
    {
        'color': '#9ecae1',
        'hatch': '',
    },
]

y_major_locator = MultipleLocator(0.5)
for idx, model in enumerate(models):
    idx_x = idx // num_cols
    idx_y = idx % num_cols

    variant_ids = ['throughput']
    variant_names = ['throughput']

    df = pd.read_excel('ablation_1.xlsx', sheet_name=model)
    # for id in variant_ids:
    #     series = df[id]
    #     for idx in range(len(series)):
    #         df[id][idx] = math.sqrt(df[id][idx])

    time = {g_name: df[g_id] for g_id, g_name in zip(variant_ids, variant_names)}
    groups = df['bs']

    ax = ax1
    if num_rows > 1:
        ax = ax[idx_x]
    if num_cols > 1:
        ax = ax[idx_y]

    ax.set_xlim(-1, len(df))
    # ax1[idx_x][idx_y].set_yscale('log')
    # ax1[0][0].set_ylim(0, 9)

    num_variants = len(variant_ids)

    xticks = [i for i in range(0, len(df))]
    xticks_bars = []
    if num_variants % 2 == 0:
        for x_offset in range(-(num_variants - 1) // 2, (num_variants // 2) + 1):
            xticks_bars.append(
                [i + (x_offset + .5)*width/num_variants for i in range(len(df))])
    else:
        for x_offset in range(-(num_variants - 1) // 2, (num_variants // 2) + 1):
            xticks_bars.append(
                [i + x_offset*width/num_variants for i in range(len(df))])

    for bar_id in range(num_variants):
        bar = ax.bar(
            xticks_bars[bar_id],
            time[variant_names[bar_id]],
            width=width/num_variants,
            label=variant_names[bar_id],
            edgecolor='black',
            linewidth=1,
            **my_style[bar_id],
        )

    ax.axhline(y=df['max'][0], color='red', ls='--', lw=2)
    ax.set_xticks(xticks)
    ax.set_xticklabels(groups)

    ax.set_title(f'({chr(ord("a") + idx)}) {models_name[idx]}', y=0, pad=-60)
    if idx == 0:
        ax.set_ylabel('Throughput (request/s)',fontsize=15)
    handles, labels = ax.get_legend_handles_labels()        
    # f.legend(handles, labels, loc='upper center', ncol=7,bbox_to_anchor=(0.5,1.05))


plt.tight_layout()
plt.show()
f.savefig('fig/ablation_1.pdf', bbox_inches='tight')


==> fig/overall_new.py <==
import pandas as pd
import numpy as np
import matplotlib
matplotlib.use('AGG')
import matplotlib.pyplot as plt

from matplotlib.pyplot import MultipleLocator
import math

num_graphs = 6
num_cols = 6
num_rows = (num_graphs + num_cols - 1) // num_cols
plt.rcParams['xtick.labelsize'] = 12
plt.rcParams['ytick.labelsize'] = 12
f, ax1 = plt.subplots(num_rows, num_cols, figsize=(20, 4))
f.subplots_adjust(hspace=0.35, wspace=0.1)
plt.rc('pdf', fonttype=42)
plt.rcParams.update({'font.size': 15})
plt.rcParams['hatch.linewidth'] = 1  # previous pdf hatch linewidth
# plt.xticks(fontsize=12)
# plt.yticks(fontsize=12)

models = [
    'llama2-70-finance',
    'llama2-70-chatbot',
    'llama2-70-dialogue',
    'opt-13-finance',
    'opt-13-chatbot',
    'opt-13-dialogue'
]

width = 0.8


my_style = [
    {
        'color': '#feedde',
        'hatch': '/',
    },
    {
        'color': '#fdd0a2',
        'hatch': '',
    },
    {
        'color': '#fdae6b',
        'hatch': '',
    },
    {
        'color': '#ed7d31',
        'hatch': '',
    },
    {
        'color': '#eff3ff',
        'hatch': '\\',
    },
    {
        'color': '#c6dbef',
        'hatch': '',
    },
    {
        'color': '#9ecae1',
        'hatch': '',
    },
]

y_major_locator = MultipleLocator(0.5)
for idx, model in enumerate(models):
    idx_x = idx // num_cols
    idx_y = idx % num_cols

    variant_ids = ['trt', 'vllm','fastgen', 'tgi', 'spec']
    variant_names = ['TensorRT-LLM', 'vLLM', 'DeepSpeed-FastGen', 'TGI', 'InferElf']

    df = pd.read_excel('overall_performance.xlsx', sheet_name=model)
    # for id in variant_ids:
        # series = df[id]
        # for idx in range(len(series)):
        #     df[id][idx] = math.log2(df[id][idx]) + 5
    
    time = {g_name: df[g_id] for g_id, g_name in zip(variant_ids, variant_names)}
    groups = df['bs']

    ax = ax1
    if num_rows > 1:
        ax = ax[idx_x]
    if num_cols > 1:
        ax = ax[idx_y]

    ax.set_xlim(-1, len(df))
    # ax1[idx_x][idx_y].set_yscale('log')
    # ax1[0][0].set_ylim(0, 9)

    num_variants = len(variant_ids)

    xticks = [i for i in range(0, len(df))]
    xticks_bars = []
    if num_variants % 2 == 0:
        for x_offset in range(-(num_variants - 1) // 2, (num_variants // 2) + 1):
            xticks_bars.append(
                [i + (x_offset + .5)*width/num_variants for i in range(len(df))])
    else:
        for x_offset in range(-(num_variants - 1) // 2, (num_variants // 2) + 1):
            xticks_bars.append(
                [i + x_offset*width/num_variants for i in range(len(df))])

    for bar_id in range(num_variants):
        bar = ax.bar(
            xticks_bars[bar_id],
            time[variant_names[bar_id]],
            width=width/num_variants,
            label=variant_names[bar_id],
            edgecolor='black',
            linewidth=1,
            **my_style[bar_id],
        )

    ax.set_xticks(xticks)
    ax.set_xticklabels(groups, rotation=45)

    # if idx_y == 1:
    #     handles, labels = ax.get_legend_handles_labels()
    #     ax.yaxis.set_major_locator(y_major_locator)
    # if idx_y == 2:
    #     ax.yaxis.set_major_locator(y_major_locator)
    # if idx_y == 0:
    #     ax.set_ylabel('Latency(s/token)',fontsize=15)
    ax.set_title(f'({chr(ord("a") + idx)}) {model}', y=0, pad=-60)
    ax.set_ylabel('Latency(s/token)',fontsize=15)
    handles, labels = ax.get_legend_handles_labels()        
    f.legend(handles, labels, loc='upper center', ncol=7,bbox_to_anchor=(0.5,1.05))
    # ax.set_title(f'({chr(ord("a") + idx)}) {model}', y=0, pad=-60)

# ylabels = ['Time per Steps (s)', 'Time per Steps (s)']
# for i in range(num_rows):
#     ax1[i][0].set_ylabel(ylabels[i])

plt.tight_layout()
plt.show()
f.savefig('fig/overall.pdf', bbox_inches='tight')


==> overall_new_throughput.py <==
import pandas as pd
import numpy as np
import matplotlib
matplotlib.use('AGG')
import matplotlib.pyplot as plt

from matplotlib.pyplot import MultipleLocator
import math

num_graphs = 6
num_cols = 3
num_rows = (num_graphs + num_cols - 1) // num_cols
plt.rcParams['xtick.labelsize'] = 12
plt.rcParams['ytick.labelsize'] = 12
f, ax1 = plt.subplots(num_rows, num_cols, figsize=(20, 8))
f.subplots_adjust(hspace=0.35, wspace=0.1)
plt.rc('pdf', fonttype=42)
plt.rcParams.update({'font.size': 15})
plt.rcParams['hatch.linewidth'] = 1  # previous pdf hatch linewidth
# plt.xticks(fontsize=12)
# plt.yticks(fontsize=12)

models = [
    'llama2-70-finance',
    'llama2-70-chatbot',
    'llama2-70-dialogue',
    'opt-13-finance',
    'opt-13-chatbot',
    'opt-13-dialogue'
]

width = 0.8


my_style = [
    {
        'color': '#feedde',
        'hatch': '/',
    },
    {
        'color': '#fdd0a2',
        'hatch': '',
    },
    {
        'color': '#fdae6b',
        'hatch': '',
    },
    {
        'color': '#ed7d31',
        'hatch': '',
    },
    {
        'color': '#eff3ff',
        'hatch': '\\',
    },
    {
        'color': '#c6dbef',
        'hatch': '',
    },
    {
        'color': '#9ecae1',
        'hatch': '',
    },
]

y_major_locator = MultipleLocator(0.5)
for idx, model in enumerate(models):
    idx_x = idx // num_cols
    idx_y = idx % num_cols

    variant_ids = ['trt', 'vllm','fastgen', 'tgi', 'spec']
    variant_names = ['TensorRT-LLM', 'vLLM', 'DeepSpeed-FastGen', 'TGI', 'InferElf']

    df = pd.read_excel('overall_performance.xlsx', sheet_name=model)
    # for id in variant_ids:
    #     series = df[id]
    #     for idx in range(len(series)):
    #         df[id][idx] = math.sqrt(df[id][idx])
    
    time = {g_name: df[g_id] for g_id, g_name in zip(variant_ids, variant_names)}
    groups = df['bs']

    ax = ax1
    if num_rows > 1:
        ax = ax[idx_x]
    if num_cols > 1:
        ax = ax[idx_y]

    ax.set_xlim(-1, len(df))
    # ax1[idx_x][idx_y].set_yscale('log')
    # ax1[0][0].set_ylim(0, 9)

    num_variants = len(variant_ids)

    xticks = [i for i in range(0, len(df))]
    xticks_bars = []
    if num_variants % 2 == 0:
        for x_offset in range(-(num_variants - 1) // 2, (num_variants // 2) + 1):
            xticks_bars.append(
                [i + (x_offset + .5)*width/num_variants for i in range(len(df))])
    else:
        for x_offset in range(-(num_variants - 1) // 2, (num_variants // 2) + 1):
            xticks_bars.append(
                [i + x_offset*width/num_variants for i in range(len(df))])

    for bar_id in range(num_variants):
        bar = ax.bar(
            xticks_bars[bar_id],
            time[variant_names[bar_id]],
            width=width/num_variants,
            label=variant_names[bar_id],
            edgecolor='black',
            linewidth=1,
            **my_style[bar_id],
        )

    ax.set_xticks(xticks)
    ax.set_xticklabels(groups, rotation=45)

    # if idx_y == 1:
    #     handles, labels = ax.get_legend_handles_labels()
    #     ax.yaxis.set_major_locator(y_major_locator)
    # if idx_y == 2:
    #     ax.yaxis.set_major_locator(y_major_locator)
    # if idx_y == 0:
    #     ax.set_ylabel('Latency(s/token)',fontsize=15)
    ax.set_title(f'({chr(ord("a") + idx)}) {model}', y=0, pad=-60)
    ax.set_ylabel('Latency(s/token)',fontsize=15)
    handles, labels = ax.get_legend_handles_labels()        
    f.legend(handles, labels, loc='upper center', ncol=7,bbox_to_anchor=(0.5,1.05))
    # ax.set_title(f'({chr(ord("a") + idx)}) {model}', y=0, pad=-60)

# ylabels = ['Time per Steps (s)', 'Time per Steps (s)']
# for i in range(num_rows):
#     ax1[i][0].set_ylabel(ylabels[i])

plt.tight_layout()
plt.show()
f.savefig('fig/overall.pdf', bbox_inches='tight')

